Sums of hermitian squares and the BMV conjecture

Recently Lieb and Seiringer showed that the Bessis-Moussa-Villani conjecture from quantum physics can be restated in the following purely algebraic way: The sum of all words in two positive semidefinite matrices where the number of each of the two letters is fixed is always a matrix with nonnegative trace. We show that this statement holds if the words are of length at most 13. This has previously been known only up to length 7. In our proof, we establish a connection to sums of hermitian squares of polynomials in noncommuting variables and to semidefinite programming. As a by-product we obtain an example of a real polynomial in two noncommuting variables having nonnegative trace on all symmetric matrices of the same size, yet not being a sum of hermitian squares and commutators.

==> bmv_14-6.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     60022,       1658]
NotebookOptionsPosition[     58572,       1613]
NotebookOutlinePosition[     58907,       1628]
CellTagsIndexPosition[     58864,       1625]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Igor", " ", "Klep", " ", "and", " ", "Markus", " ", "Schweighofer"}], " ",
    "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Addendum", " ", "to", " ", "``Sums", " ", "of", " ", "hermitian", " ", 
    "squares", " ", "and", " ", "the", " ", "BMV", " ", 
    RowBox[{"conjecture", "''"}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"July", " ", "31"}], ",", " ", "2008"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "S_"}], 
    StyleBox[
     RowBox[{"{", 
      RowBox[{"14", ",", "6"}], "}"}], "Text"], 
    StyleBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"X", "^", "2"}], ",", 
       RowBox[{"Y", "^", "2"}]}], ")"}], "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["is", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["a", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["sum", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["of", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["hermitian", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["squares", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["and", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["commutators", "Text"]}], 
   StyleBox[" ", "Text"], 
   StyleBox["***)", "Text"]}]}]], "Input",
 CellChangeTimes->{{3.426499170238337*^9, 3.426499198668219*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"matMult", " ", "is", " ", "an", " ", "ad"}], "-", 
   RowBox[{"hoc", " ", "implementation", " ", "of", " ", 
    RowBox[{"v", "^"}], "*", "Gv", " ", "for", " ", "a", " ", "scalar", " ", 
    "Gram", " ", "matrix", " ", "G", " ", "and", " ", "a", " ", "vector", " ",
     "of", " ", "words", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"of", " ", "degree"}], " ", ">", "1"}], ")"}], " ", "in", " ", 
    "noncommuting", " ", 
    RowBox[{"(", "NC", ")"}], " ", "variables", " ", "v"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.426439043039638*^9, 3.426439089556134*^9}, {
  3.426439658561227*^9, 3.426439663414307*^9}, {3.426439744968081*^9, 
  3.426439756118149*^9}, {3.426457208817918*^9, 3.426457212338703*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"matMult", "[", 
   RowBox[{"mat_", ",", "vec_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmpvec", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"Reverse", ",", "vec"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"mat", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"tmpvec", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ".", 
        RowBox[{"vec", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "vec", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "vec", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.426439022572176*^9, 3.426439041243972*^9}, {
  3.426439345358014*^9, 3.4264394028963623`*^9}, {3.4264396250123873`*^9, 
  3.42643962534264*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"an", " ", "example"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.426439673822348*^9, 3.426439677125276*^9}, {
  3.426439949266713*^9, 3.426439949672059*^9}}],

Cell[BoxData[
 RowBox[{"matMult", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ".", "x"}], ",", 
     RowBox[{"y", ".", "y"}], ",", 
     RowBox[{"x", ".", "y"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.426439436031633*^9, 3.426439447502857*^9}, {
  3.4264394778355217`*^9, 3.426439495678527*^9}, {3.426439544019639*^9, 
  3.426439544447276*^9}, {3.426439711632421*^9, 3.426439714237088*^9}, {
  3.426439931134377*^9, 3.426439939677775*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"m", ",", "k"}], "]"}], " ", "gives", " ", "the", " ", "BMV", " ",
    "polynomial", " ", "S_", 
   RowBox[{"{", 
    RowBox[{"m", ",", "k"}], "}"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "^", "2"}], ",", 
     RowBox[{"y", "^", "2"}]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.426440788574642*^9, 3.42644083256291*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"letterList", "[", 
   RowBox[{"m_Integer", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"x", ".", "x"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", "-", "k"}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"y", ".", "y"}], ",", 
      RowBox[{"{", "k", "}"}]}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"words", "[", 
   RowBox[{"m_Integer", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{"Apply", "[", 
   RowBox[{"Dot", ",", 
    RowBox[{"Permutations", "[", 
     RowBox[{"letterList", "[", 
      RowBox[{"m", ",", "k"}], "]"}], "]"}], ",", "2"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"m_Integer", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{"Apply", "[", 
   RowBox[{"Plus", ",", 
    RowBox[{"words", "[", 
     RowBox[{"m", ",", "k"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.426440773461186*^9, 3.4264407759002666`*^9}, {
   3.426442493253516*^9, 3.426442494764536*^9}, 3.426457131839012*^9, {
   3.426457605542532*^9, 3.426457608196494*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"an", " ", "example"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4264409457483997`*^9, 3.426440947991652*^9}}],

Cell[BoxData[
 RowBox[{"S", "[", 
  RowBox[{"3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.426440835808901*^9, 3.4264408378819847`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "here", " ", "are", " ", "the", " ", "three", " ", "big", " ", "matrices", 
   " ", "from", " ", "the", " ", "article"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.426440998626212*^9, 3.426441040206642*^9}, {
  3.4264435258946133`*^9, 3.426443531467107*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"14", ",", "6"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"737", "/", "45"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "10"}], ",", 
       RowBox[{"247", "/", "90"}], ",", 
       RowBox[{"497", "/", "90"}], ",", 
       RowBox[{"497", "/", "90"}], ",", 
       RowBox[{"497", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "8"}], "/", "5"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"122", "/", "35"}], ",", 
       RowBox[{"3", "/", "19"}], ",", 
       RowBox[{"3", "/", "19"}], ",", 
       RowBox[{"3", "/", "19"}], ",", 
       RowBox[{"746", "/", "243"}], ",", 
       RowBox[{"413", "/", "180"}], ",", 
       RowBox[{"199", "/", "32"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "13"}], "/", "10"}], ",", 
       RowBox[{"7", "/", "5"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "15"}], ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", 
       RowBox[{"221", "/", "162"}], ",", 
       RowBox[{"17", "/", "10"}], ",", 
       RowBox[{
        RowBox[{"-", "17"}], "/", "20"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{
        RowBox[{"-", "43"}], "/", "81"}], ",", 
       RowBox[{
        RowBox[{"-", "48"}], "/", "49"}], ",", 
       RowBox[{"413", "/", "180"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"247", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "15"}], ",", "3", ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{
        RowBox[{"-", "31"}], "/", "6"}], ",", 
       RowBox[{
        RowBox[{"-", "392"}], "/", "81"}], ",", 
       RowBox[{"5377", "/", "1215"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{"1437", "/", "500"}], ",", 
       RowBox[{
        RowBox[{"-", "43"}], "/", "81"}], ",", 
       RowBox[{"746", "/", "243"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"497", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", "0", ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"3", "/", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"497", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", "0", ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"3", "/", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"497", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", "0", ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"3", "/", "19"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], "/", "5"}], ",", 
       RowBox[{"221", "/", "162"}], ",", 
       RowBox[{
        RowBox[{"-", "31"}], "/", "6"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"2251", "/", "200"}], ",", 
       RowBox[{"2251", "/", "200"}], ",", 
       RowBox[{
        RowBox[{"-", "18211"}], "/", "2240"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{
        RowBox[{"-", "31"}], "/", "6"}], ",", 
       RowBox[{"221", "/", "162"}], ",", 
       RowBox[{
        RowBox[{"-", "8"}], "/", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"17", "/", "10"}], ",", 
       RowBox[{
        RowBox[{"-", "392"}], "/", "81"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{"2251", "/", "200"}], ",", 
       RowBox[{"3902", "/", "225"}], ",", 
       RowBox[{
        RowBox[{"-", "373"}], "/", "45"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "392"}], "/", "81"}], ",", 
       RowBox[{"17", "/", "10"}], ",", 
       RowBox[{"7", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"122", "/", "35"}], ",", 
       RowBox[{
        RowBox[{"-", "17"}], "/", "20"}], ",", 
       RowBox[{"5377", "/", "1215"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "18211"}], "/", "2240"}], ",", 
       RowBox[{
        RowBox[{"-", "373"}], "/", "45"}], ",", 
       RowBox[{"712", "/", "105"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{"5377", "/", "1215"}], ",", 
       RowBox[{
        RowBox[{"-", "17"}], "/", "20"}], ",", 
       RowBox[{"122", "/", "35"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "19"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", 
       RowBox[{"497", "/", "90"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "19"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", 
       RowBox[{"497", "/", "90"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "19"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"235", "/", "247"}], ",", 
       RowBox[{"227", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "90"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", 
       RowBox[{"497", "/", "90"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"746", "/", "243"}], ",", 
       RowBox[{
        RowBox[{"-", "43"}], "/", "81"}], ",", 
       RowBox[{"1437", "/", "500"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{"175", "/", "972"}], ",", 
       RowBox[{
        RowBox[{"-", "31"}], "/", "6"}], ",", 
       RowBox[{
        RowBox[{"-", "392"}], "/", "81"}], ",", 
       RowBox[{"5377", "/", "1215"}], ",", "0", ",", "0", ",", "0", ",", "3", 
       ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "15"}], ",", 
       RowBox[{"247", "/", "90"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"413", "/", "180"}], ",", 
       RowBox[{
        RowBox[{"-", "48"}], "/", "49"}], ",", 
       RowBox[{
        RowBox[{"-", "43"}], "/", "81"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"5", "/", "4"}], ",", 
       RowBox[{"221", "/", "162"}], ",", 
       RowBox[{"17", "/", "10"}], ",", 
       RowBox[{
        RowBox[{"-", "17"}], "/", "20"}], ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", 
       RowBox[{
        RowBox[{"-", "19"}], "/", "30"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "15"}], ",", 
       RowBox[{"7", "/", "5"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"199", "/", "32"}], ",", 
       RowBox[{"413", "/", "180"}], ",", 
       RowBox[{"746", "/", "243"}], ",", 
       RowBox[{"3", "/", "19"}], ",", 
       RowBox[{"3", "/", "19"}], ",", 
       RowBox[{"3", "/", "19"}], ",", 
       RowBox[{
        RowBox[{"-", "8"}], "/", "5"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"122", "/", "35"}], ",", 
       RowBox[{"497", "/", "90"}], ",", 
       RowBox[{"497", "/", "90"}], ",", 
       RowBox[{"497", "/", "90"}], ",", 
       RowBox[{"247", "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "10"}], ",", 
       RowBox[{"737", "/", "45"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.426441050431099*^9, 3.42644108532325*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"9", ",", "9", ",", "5", ",", "7", ",", "0", ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "0", ",", 
       RowBox[{"11", "/", "3"}], ",", "0", ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "0", ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "0", ",", "0", ",", 
       RowBox[{"5", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "9", ",", "5", ",", "7", ",", "0", ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "0", ",", 
       RowBox[{"11", "/", "3"}], ",", "0", ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "0", ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "0", ",", "0", ",", 
       RowBox[{"5", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "28", ",", 
       RowBox[{"7", "/", "2"}], ",", "5", ",", "7", ",", "7", ",", 
       RowBox[{"16", "/", "19"}], ",", 
       RowBox[{
        RowBox[{"-", "21"}], "/", "2"}], ",", 
       RowBox[{"16", "/", "19"}], ",", "7", ",", "7", ",", 
       RowBox[{"16", "/", "19"}], ",", "7", ",", "7", ",", "7", ",", "2", ",",
        "4", ",", 
       RowBox[{"13", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"6349", "/", "200"}], ",", "14", ",", "7", ",", "7", ",", "8", 
       ",", "11", ",", 
       RowBox[{"373", "/", "90"}], ",", "7", ",", "7", ",", 
       RowBox[{"373", "/", "90"}], ",", "7", ",", "7", ",", "7", ",", 
       RowBox[{"22", "/", "9"}], ",", "2", ",", 
       RowBox[{"23", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "5", ",", "14", ",", "25", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"1066", "/", "81"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"3494", "/", "741"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"3494", "/", "741"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"85", "/", "27"}], ",", "7", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", "7", ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", "7", ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"16", "/", "19"}], ",", "8", ",", 
       RowBox[{"1066", "/", "81"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", "21", ",", "10", ",", "8", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", "8", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", "18", ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "/", "3"}], ",", 
       RowBox[{"11", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "21"}], "/", "2"}], ",", "11", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", "10", ",", "28", ",",
        "6", ",", "7", ",", "7", ",", "6", ",", "7", ",", "7", ",", "7", ",", 
       "6", ",", "4", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"16", "/", "19"}], ",", 
       RowBox[{"373", "/", "90"}], ",", 
       RowBox[{"3494", "/", "741"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", "8", ",", "6", ",", "5", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", "5", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"11", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", "7", ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", "7", ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"16", "/", "19"}], ",", 
       RowBox[{"373", "/", "90"}], ",", 
       RowBox[{"3494", "/", "741"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", "8", ",", "6", ",", "5", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", "5", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"11", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", "7", ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", "7", ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "3"}], ",", 
       RowBox[{"7", "/", "3"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", "7", ",", "7", ",", "7", ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2", ",", 
       RowBox[{"22", "/", "9"}], ",", 
       RowBox[{"85", "/", "27"}], ",", "1", ",", "1", ",", "18", ",", "6", 
       ",", 
       RowBox[{"11", "/", "2"}], ",", "1", ",", "1", ",", 
       RowBox[{"11", "/", "2"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"7396", "/", "315"}], ",", 
       RowBox[{
        RowBox[{"-", "11"}], "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "16"}], "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "4", ",", "2", ",", "7", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}], ",", "4", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "11"}], "/", "3"}], ",", 
       RowBox[{"52", "/", "3"}], ",", 
       RowBox[{"-", "5"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.426441091774136*^9, 3.426441106585259*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "2"}], ",", 
       RowBox[{"5", "/", "2"}], ",", 
       RowBox[{"13", "/", "3"}], ",", 
       RowBox[{"23", "/", "2"}], ",", "0", ",", 
       RowBox[{"14", "/", "3"}], ",", 
       RowBox[{"14", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "0", ",", 
       RowBox[{"14", "/", "3"}], ",", 
       RowBox[{"14", "/", "3"}], ",", "0", ",", 
       RowBox[{"14", "/", "3"}], ",", 
       RowBox[{"14", "/", "3"}], ",", 
       RowBox[{"14", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "16"}], "/", "3"}], ",", 
       RowBox[{"-", "5"}], ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{"9", "/", "5"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{"9", "/", "5"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{"9", "/", "5"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "31"}], "/", "27"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"11", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{"9", "/", "5"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{"9", "/", "5"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "4"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "31"}], "/", "27"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"11", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "28829"}], "/", "4480"}], ",", 
       RowBox[{
        RowBox[{"-", "28829"}], "/", "4480"}], ",", 
       RowBox[{
        RowBox[{"-", "55591"}], "/", "20007"}], ",", 
       RowBox[{"-", "8"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "757"}], "/", "81"}], ",", 
       RowBox[{
        RowBox[{"-", "31"}], "/", "27"}], ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "31"}], "/", "27"}], ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", "6", ",", "4", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"9", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "229"}], "/", "81"}], ",", 
       RowBox[{
        RowBox[{"-", "1327"}], "/", "972"}], ",", "1", ",", "1", ",", 
       RowBox[{"109987", "/", "10080"}], ",", 
       RowBox[{"7", "/", "2"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "18", ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{"9", "/", "5"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{"9", "/", "5"}], ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "10"}], "/", "3"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "1", ",", 
       RowBox[{"7", "/", "2"}], ",", 
       RowBox[{"14", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"99031", "/", "13440"}], ",", 
       RowBox[{
        RowBox[{"-", "44"}], "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "1240243"}], "/", "162000"}], ",", "1", ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "1327"}], "/", "972"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "4"}], ",", "1", ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "13"}], "/", "4"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"85", "/", "27"}], ",", "7", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "413"}], "/", "180"}], ",", 
       RowBox[{
        RowBox[{"-", "413"}], "/", "180"}], ",", 
       RowBox[{"1369", "/", "180"}], ",", 
       RowBox[{
        RowBox[{"-", "195323"}], "/", "22050"}], ",", 
       RowBox[{
        RowBox[{"-", "44"}], "/", "3"}], ",", 
       RowBox[{"9", "/", "5"}], ",", 
       RowBox[{"9", "/", "5"}], ",", 
       RowBox[{
        RowBox[{"-", "229"}], "/", "81"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"9", "/", "5"}], ",", 
       RowBox[{"9", "/", "5"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"9", "/", "5"}], ",", 
       RowBox[{"9", "/", "5"}], ",", 
       RowBox[{"9", "/", "5"}], ",", 
       RowBox[{"22", "/", "9"}], ",", "2", ",", 
       RowBox[{"23", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "6", ",", 
       RowBox[{"1369", "/", "180"}], ",", 
       RowBox[{"99031", "/", "13440"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{"9", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "55591"}], "/", "20007"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "6"}], ",", "2", ",", "4", ",", 
       RowBox[{"13", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2246"}], "/", "315"}], ",", 
       RowBox[{
        RowBox[{"-", "2246"}], "/", "315"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "413"}], "/", "180"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "28829"}], "/", "4480"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", "0", ",", "0", ",", 
       RowBox[{"5", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2246"}], "/", "315"}], ",", 
       RowBox[{
        RowBox[{"-", "2246"}], "/", "315"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "413"}], "/", "180"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "28829"}], "/", "4480"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", 
       RowBox[{
        RowBox[{"-", "77"}], "/", "90"}], ",", "0", ",", "0", ",", 
       RowBox[{"5", "/", "2"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.426441137131246*^9, 3.426441157803173*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"B1", ",", "B2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.42644138642924*^9, 3.426441390708974*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "desired", " ", "Gram", " ", "matrices", " ", "are", " ", 
    RowBox[{"A", "[", 
     RowBox[{"14", ",", "6"}], "]"}], " ", "and", " ", 
    RowBox[{"B", "[", 
     RowBox[{"14", ",", "6"}], "]"}]}], ",", " ", 
   RowBox[{
   "where", " ", "the", " ", "latter", " ", "is", " ", "constructed", " ", 
    "from", " ", "B1", " ", "and", " ", "B2", " ", "as", " ", "follows"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.4264414892091227`*^9, 3.426441527157661*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"14", ",", "6"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", ">", "19"}], "&&", " ", 
        RowBox[{"j", ">", "19"}]}], ",", 
       RowBox[{"B3", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"36", "-", "i"}], ",", 
          RowBox[{"36", "-", "j"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "\[LessEqual]", "19"}], ",", " ", 
         RowBox[{"B3", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"B3", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "35"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.426441278921907*^9, 3.4264412977032433`*^9}, {
  3.4264413321473007`*^9, 3.42644137547299*^9}, {3.426441442020855*^9, 
  3.4264414774969053`*^9}, {3.42644170663398*^9, 3.426441707030208*^9}, {
  3.4264426509247026`*^9, 3.4264426871061573`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "that", " ", 
   RowBox[{"A", "[", 
    RowBox[{"14", ",", "6"}], "]"}], " ", "and", " ", 
   RowBox[{"B", "[", 
    RowBox[{"14", ",", "6"}], "]"}], " ", "are", " ", "positive", " ", 
   "semidefinite"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.426455929515152*^9, 3.426455943570444*^9}, {
  3.426457088403821*^9, 3.426457088729555*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{"Sign", ",", 
    RowBox[{"Expand", "[", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"14", ",", "6"}], "]"}], "-", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"IdentityMatrix", "[", "15", "]"}]}]}], "]"}], "]"}]}], "]"}],
   "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Sign", "[", "\[Lambda]", "]"}], "\[Rule]", "\[Lambda]"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.4264441521476307`*^9, 3.426444185032633*^9}, {
   3.4264442629507303`*^9, 3.426444289427088*^9}, 3.42645533646026*^9, {
   3.426455911953394*^9, 3.4264559122197104`*^9}, {3.426456974404834*^9, 
   3.426456983199781*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Lambda]", "4"], "-", 
  SuperscriptBox["\[Lambda]", "5"], "+", 
  SuperscriptBox["\[Lambda]", "6"], "-", 
  SuperscriptBox["\[Lambda]", "7"], "+", 
  SuperscriptBox["\[Lambda]", "8"], "-", 
  SuperscriptBox["\[Lambda]", "9"], "+", 
  SuperscriptBox["\[Lambda]", "10"], "-", 
  SuperscriptBox["\[Lambda]", "11"], "+", 
  SuperscriptBox["\[Lambda]", "12"], "-", 
  SuperscriptBox["\[Lambda]", "13"], "+", 
  SuperscriptBox["\[Lambda]", "14"], "-", 
  SuperscriptBox["\[Lambda]", "15"]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{"Sign", ",", 
    RowBox[{"Expand", "[", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{"14", ",", "6"}], "]"}], "-", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"IdentityMatrix", "[", "35", "]"}]}]}], "]"}], "]"}]}], "]"}],
   "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Sign", "[", "\[Lambda]", "]"}], "\[Rule]", "\[Lambda]"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.4264441521476307`*^9, 3.426444185032633*^9}, {
   3.4264442629507303`*^9, 3.426444289427088*^9}, 3.42645533646026*^9, {
   3.426455911953394*^9, 3.4264559122197104`*^9}, {3.426456974404834*^9, 
   3.426456995740849*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Lambda]", "16"], "-", 
  SuperscriptBox["\[Lambda]", "17"], "+", 
  SuperscriptBox["\[Lambda]", "18"], "-", 
  SuperscriptBox["\[Lambda]", "19"], "+", 
  SuperscriptBox["\[Lambda]", "20"], "-", 
  SuperscriptBox["\[Lambda]", "21"], "+", 
  SuperscriptBox["\[Lambda]", "22"], "-", 
  SuperscriptBox["\[Lambda]", "23"], "+", 
  SuperscriptBox["\[Lambda]", "24"], "-", 
  SuperscriptBox["\[Lambda]", "25"], "+", 
  SuperscriptBox["\[Lambda]", "26"], "-", 
  SuperscriptBox["\[Lambda]", "27"], "+", 
  SuperscriptBox["\[Lambda]", "28"], "-", 
  SuperscriptBox["\[Lambda]", "29"], "+", 
  SuperscriptBox["\[Lambda]", "30"], "-", 
  SuperscriptBox["\[Lambda]", "31"], "+", 
  SuperscriptBox["\[Lambda]", "32"], "-", 
  SuperscriptBox["\[Lambda]", "33"], "+", 
  SuperscriptBox["\[Lambda]", "34"], "-", 
  SuperscriptBox["\[Lambda]", "35"]}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "following", " ", "are", " ", "the", " ", "corresponding", " ", 
   "word", " ", "vectors", " ", "needed", " ", "in", " ", "the", " ", "sum", 
   " ", "of", " ", "hermitian", " ", "squares", " ", "and", " ", 
   "commutators", " ", "decompositions", " ", "of", " ", "S_", 
   RowBox[{"{", 
    RowBox[{"14", ",", "6"}], "}"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "^", "2"}], ",", 
     RowBox[{"y", "^", "2"}]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.426443561916452*^9, 3.4264435699717913`*^9}, {
  3.4264436290518827`*^9, 3.426443739928796*^9}, {3.426457245321945*^9, 
  3.4264572494602337`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"14", ",", "6"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", 
      "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", 
      "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", 
      "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.426442030758428*^9, 3.426442036031619*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"14", ",", "6"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", 
      "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", "x"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", 
      "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "x", ".", "x", ".", "y", ".", "y", ".", "y", ".", "y"}], ",", 
     
     RowBox[{
     "y", ".", "y", ".", "x", ".", "x", ".", "x", ".", "x", ".", "x", ".", 
      "x", ".", "y", ".", "y", ".", "x", ".", "x", ".", "y", ".", "y"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.426442037122717*^9, 3.42644205094479*^9}}],

Cell[BoxData[
 RowBox[{"difference", "=", 
  RowBox[{
   RowBox[{"matMult", "[", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"14", ",", "6"}], "]"}], ",", 
     RowBox[{"u", "[", 
      RowBox[{"14", ",", "6"}], "]"}]}], "]"}], "+", 
   RowBox[{"matMult", "[", 
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{"14", ",", "6"}], "]"}], ",", 
     RowBox[{"w", "[", 
      RowBox[{"14", ",", "6"}], "]"}]}], "]"}], "-", 
   RowBox[{"S", "[", 
    RowBox[{"14", ",", "6"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.426442066539833*^9, 3.4264420869631*^9}, {
  3.426443591981646*^9, 3.4264435995016947`*^9}, {3.4264437591993513`*^9, 
  3.426443760063142*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "cycEqNF", " ", "produces", " ", "a", " ", "normal", " ", "form", " ", 
   "with", " ", "respect", " ", "to", " ", "cyclic", " ", "equivalence"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.426443466662471*^9, 3.426443480490958*^9}, {
  3.4264437819472637`*^9, 3.426443839928574*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cycEqNF", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "x", "]"}], "=!=", "Dot"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", "x", "]"}], "=!=", "Times"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", "x", "]"}], "=!=", "Plus"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"cycEqNF", "[", "w_Dot", "]"}], ":=", 
  RowBox[{"First", "[", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RotateLeft", "[", 
       RowBox[{"w", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{
         RowBox[{"Length", "[", "w", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
    "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"cycEqNF", "[", "m_Times", "]"}], ":=", 
  RowBox[{"Map", "[", 
   RowBox[{"cycEqNF", ",", "m"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"cycEqNF", "[", "f_Plus", "]"}], ":=", 
  RowBox[{"Map", "[", 
   RowBox[{"cycEqNF", ",", "f"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.426443114367662*^9, 3.4264431146473713`*^9}, 
   3.426443144973308*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"S_", 
    RowBox[{"{", 
     RowBox[{"14", ",", "6"}], "}"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "^", "2"}], ",", 
      RowBox[{"y", "^", "2"}]}], ")"}], " ", "is", " ", "a", " ", "sum", " ", 
    "of", " ", "hermitian", " ", "squares", " ", "and", " ", "commutators", 
    " ", "if", " ", "difference"}], "=", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.426443801200832*^9, 3.426443804015698*^9}, {
  3.426443841984385*^9, 3.426443857847394*^9}}],

Cell[BoxData[
 RowBox[{"cycEqNF", "[", "difference", "]"}]], "Input",
 CellChangeTimes->{{3.426443607179113*^9, 3.4264436101705914`*^9}, {
  3.4264437637873898`*^9, 3.426443764647944*^9}}]
},
WindowSize->{640, 652},
WindowMargins->{{Automatic, 193}, {Automatic, 0}},
FrontEndVersion->"6.0 for Mac OS X x86 (32-bit) (May 21, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 1407, 44, 103, "Input"],
Cell[1978, 67, 788, 16, 58, "Input"],
Cell[2769, 85, 1065, 31, 58, "Input"],
Cell[3837, 118, 206, 4, 27, "Input"],
Cell[4046, 124, 775, 21, 27, "Input"],
Cell[4824, 147, 425, 12, 27, "Input"],
Cell[5252, 161, 1133, 32, 88, "Input"],
Cell[6388, 195, 159, 3, 27, "Input"],
Cell[6550, 200, 145, 3, 27, "Input"],
Cell[6698, 205, 309, 6, 27, "Input"],
Cell[7010, 213, 11305, 326, 478, "Input"],
Cell[18318, 541, 9183, 215, 448, "Input"],
Cell[27504, 758, 12996, 377, 523, "Input"],
Cell[40503, 1137, 192, 5, 27, "Input"],
Cell[40698, 1144, 543, 13, 43, "Input"],
Cell[41244, 1159, 1287, 35, 58, "Input"],
Cell[42534, 1196, 402, 9, 27, "Input"],
Cell[CellGroupData[{
Cell[42961, 1209, 701, 19, 27, "Input"],
Cell[43665, 1230, 540, 13, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44242, 1248, 701, 19, 27, "Input"],
Cell[44946, 1269, 890, 21, 49, "Output"]
}, Open  ]],
Cell[45851, 1293, 687, 15, 58, "Input"],
Cell[46541, 1310, 2841, 67, 133, "Input"],
Cell[49385, 1379, 6340, 147, 283, "Input"],
Cell[55728, 1528, 668, 19, 43, "Input"],
Cell[56399, 1549, 337, 7, 43, "Input"],
Cell[56739, 1558, 1104, 33, 73, "Input"],
Cell[57846, 1593, 531, 13, 43, "Input"],
Cell[58380, 1608, 188, 3, 27, "Input"]
}
]
*)

(* End of internal cache information *)


